Non conforming vector finite elements for H(curl) intersected with H(div)

We present a family of nonconforming vector finite elements of arbitrary order for problems posed on the space (curl) intersected with H(div) on a bidimensional domain. This result was first stated as a conjecture by Brenner and Sung. In contrast an extension of the same conjecture to three dimensional domains is disproved.

==> anc/NonConformingFormalCheck.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     23585,        720]
NotebookOptionsPosition[     21944,        663]
NotebookOutlinePosition[     22353,        681]
CellTagsIndexPosition[     22310,        678]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
The following is a basis BaseHarm of the vector space of harmonic polynomials \
of degree 4.\
\>", "Input",
 CellChangeTimes->{{3.5219755009248247`*^9, 3.521975541763589*^9}, {
  3.521978582120594*^9, 3.52197858608844*^9}, {3.5219786487830133`*^9, 
  3.5219786689829597`*^9}},
 FormatType->"TextForm"],

Cell[BoxData[
 RowBox[{
  RowBox[{"BaseHarm", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"y", "^", "4"}], "-", 
      RowBox[{"6", "*", 
       RowBox[{"y", "^", "2"}], "*", 
       RowBox[{"z", "^", "2"}]}], "+", 
      RowBox[{"z", "^", "4"}]}], ",", 
     RowBox[{
      RowBox[{"x", "*", 
       RowBox[{"y", "^", "3"}]}], "-", 
      RowBox[{"3", "*", "x", "*", "y", "*", 
       RowBox[{"z", "^", "2"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"x", "^", "2"}], "*", 
       RowBox[{"y", "^", "2"}]}], "-", 
      RowBox[{
       RowBox[{"x", "^", "2"}], "*", 
       RowBox[{"z", "^", "2"}]}], "-", 
      RowBox[{
       RowBox[{"y", "^", "2"}], "*", 
       RowBox[{"z", "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"z", "^", "4"}], "/", "3"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"x", "^", "3"}], "*", "y"}], "-", 
      RowBox[{"3", "*", "x", "*", "y", "*", 
       RowBox[{"z", "^", "2"}]}]}], ",", 
     RowBox[{
      RowBox[{"x", "^", "4"}], "-", 
      RowBox[{"6", "*", 
       RowBox[{"x", "^", "2"}], "*", 
       RowBox[{"z", "^", "2"}]}], "+", 
      RowBox[{"z", "^", "4"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"y", "^", "3"}], "*", "z"}], "-", 
      RowBox[{"y", "*", 
       RowBox[{"z", "^", "3"}]}]}], ",", 
     RowBox[{
      RowBox[{"x", "*", 
       RowBox[{"y", "^", "2"}], "*", "z"}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x", "*", 
         RowBox[{"z", "^", "3"}]}], ")"}], "/", "3"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"x", "^", "2"}], "*", "y", "*", "z"}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"y", "*", 
         RowBox[{"z", "^", "3"}]}], ")"}], "/", "3"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"x", "^", "3"}], "*", "z"}], "-", 
      RowBox[{"x", "*", 
       RowBox[{"z", "^", "3"}]}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.521975315558757*^9, 3.521975344196356*^9}, 
   3.521975547691382*^9}],

Cell["\<\
Indeed its elements are harmonic,\
\>", "Input",
 CellChangeTimes->{{3.52197843985427*^9, 3.52197846968503*^9}},
 FormatType->"TextForm"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"D", "[", 
   RowBox[{"BaseHarm", ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "2"}], "}"}]}], "]"}], "+", 
  RowBox[{"D", "[", 
   RowBox[{"BaseHarm", ",", 
    RowBox[{"{", 
     RowBox[{"y", ",", "2"}], "}"}]}], "]"}], "+", 
  RowBox[{"D", "[", 
   RowBox[{"BaseHarm", ",", 
    RowBox[{"{", 
     RowBox[{"z", ",", "2"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5219784734247313`*^9, 3.521978483974884*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.521978484812295*^9, 3.5219801384121532`*^9}]
}, Open  ]],

Cell["\<\
and its cardinality and rank are equal to the dimension of this vector space.\
\
\>", "Input",
 CellChangeTimes->{{3.521978529716404*^9, 3.521978597326693*^9}},
 FormatType->"TextForm"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Length", "[", "BaseHarm", "]"}], ",", 
   RowBox[{"MatrixRank", "[", 
    RowBox[{
     RowBox[{"Join", "@@", 
      RowBox[{"Join", "@@", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"i", ",", "j", ",", "k"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "0", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "0", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "0", ",", "4"}], "}"}]}], "]"}]}]}], "/.", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Append", "[", 
         RowBox[{"#", ",", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"x_", ",", "y_", ",", "z_"}], "}"}], "\[Rule]", "0"}]}], 
         "]"}], "&"}], "/@", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"CoefficientRules", "[", 
           RowBox[{"#", ",", 
            RowBox[{"{", 
             RowBox[{"x", ",", "y", ",", "z"}], "}"}]}], "]"}], "&"}], "/@", 
         "BaseHarm"}], ")"}]}], ")"}]}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.521978535216074*^9, 3.521978548297262*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"9", ",", "9"}], "}"}]], "Output",
 CellChangeTimes->{3.521978508766831*^9, 3.521978549048704*^9, 
  3.521980141931038*^9}]
}, Open  ]],

Cell["\<\
We also introduce a basis BaseP2 of the collection of polynomials of degree \
<= 2,\
\>", "Input",
 CellChangeTimes->{{3.521975428273817*^9, 3.521975440659689*^9}, {
  3.5219754791301537`*^9, 3.521975498941017*^9}, {3.521978617685315*^9, 
  3.5219786416463127`*^9}, {3.521978680326543*^9, 3.5219786919564857`*^9}},
 FormatType->"TextForm"],

Cell[BoxData[
 RowBox[{
  RowBox[{"BaseP2", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "x", ",", "y", ",", "z", ",", 
     RowBox[{"x", "^", "2"}], ",", 
     RowBox[{"y", "^", "2"}], ",", 
     RowBox[{"z", "^", "2"}], ",", 
     RowBox[{"x", " ", "y"}], ",", " ", 
     RowBox[{"y", " ", "z"}], " ", ",", " ", 
     RowBox[{"z", " ", "x"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.52197534647571*^9, 3.521975375959299*^9}, {
   3.521975418116749*^9, 3.521975425024502*^9}, 3.521975571242303*^9, {
   3.521977137160151*^9, 3.5219771373118362`*^9}}],

Cell["\<\
and a basis BaseVec of the space of polynomial vector fields P23 defined in \
the paper.\
\>", "Input",
 CellChangeTimes->{{3.521975574193284*^9, 3.5219756334080133`*^9}, {
  3.521978694772591*^9, 3.5219787002283287`*^9}},
 FormatType->"TextForm"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Zeroes", "=", 
    RowBox[{"Array", "[", 
     RowBox[{
      RowBox[{"0", "&"}], ",", "10"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Grad", "[", "P_", "]"}], ":=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{"P", ",", "x"}], "]"}], ",", 
      RowBox[{"D", "[", 
       RowBox[{"P", ",", "y"}], "]"}], ",", 
      RowBox[{"D", "[", 
       RowBox[{"P", ",", "z"}], "]"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BaseVec", " ", "=", " ", 
   RowBox[{"Join", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Transpose", "[", 
      RowBox[{"{", 
       RowBox[{"BaseP2", ",", "Zeroes", ",", "Zeroes"}], "}"}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Transpose", "[", 
      RowBox[{"{", 
       RowBox[{"Zeroes", ",", "BaseP2", ",", "Zeroes"}], "}"}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Transpose", "[", 
      RowBox[{"{", 
       RowBox[{"Zeroes", ",", "Zeroes", ",", "BaseP2"}], "}"}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Grad", "/@", "BaseHarm"}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.521975636059844*^9, 3.521975657259672*^9}, {
  3.521975698074082*^9, 3.521975829767392*^9}, {3.5219758885761423`*^9, 
  3.521975894651306*^9}, {3.521977158406199*^9, 3.5219771755053253`*^9}, {
  3.5219772109084682`*^9, 3.521977211481626*^9}, {3.521978219264917*^9, 
  3.521978219553228*^9}, {3.5219787071602583`*^9, 3.521978708135195*^9}}],

Cell["\<\
The following computes the moments of order 0 of the elements of BaseVec on \
the tetrahedron T0.\
\>", "Input",
 CellChangeTimes->{{3.521975927345161*^9, 3.521975932181484*^9}, {
  3.5219761282337723`*^9, 3.5219761351449337`*^9}},
 FormatType->"TextForm"],

Cell[BoxData[
 RowBox[{
  RowBox[{"MT0", "=", 
   RowBox[{"Transpose", "[", 
    RowBox[{"Integrate", "[", 
     RowBox[{"BaseVec", ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"y", ",", "0", ",", 
        RowBox[{"1", "-", "x"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"z", ",", "0", ",", 
        RowBox[{"1", "-", "x", "-", "y"}]}], "}"}]}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.521975943869884*^9, 3.521975945779973*^9}, {
  3.52197599041218*^9, 3.5219759948499317`*^9}, {3.521976140109301*^9, 
  3.521976171659395*^9}, {3.521976526571513*^9, 3.521976544383*^9}, {
  3.5219772252292633`*^9, 3.521977233916686*^9}}],

Cell["\<\
We now compute the moments of order <= 1 on the faces {x=0}, {y=0}, {z=0} and \
{x+y+z=1} of T0.\
\>", "Input",
 CellChangeTimes->{{3.5219760689589233`*^9, 3.52197609597222*^9}, 
   3.521976898536215*^9, {3.521978757578311*^9, 3.5219788077044373`*^9}},
 FormatType->"TextForm"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"BaseVecX", "=", 
   RowBox[{"BaseVec", "/.", 
    RowBox[{"x", "\[Rule]", "0"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BaseVecY", "=", 
   RowBox[{"BaseVec", "/.", 
    RowBox[{"y", "\[Rule]", "0"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BaseVecZ", "=", 
   RowBox[{"BaseVec", "/.", 
    RowBox[{"z", "\[Rule]", "0"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"BaseVecXYZ", "=", 
    RowBox[{"BaseVec", "/.", 
     RowBox[{"z", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{"1", "-", "x", "-", "y"}], ")"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MTX", "=", 
   RowBox[{"Join", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Transpose", "[", 
      RowBox[{"Integrate", "[", 
       RowBox[{"BaseVecX", ",", 
        RowBox[{"{", 
         RowBox[{"y", ",", "0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"z", ",", "0", ",", 
          RowBox[{"1", "-", "y"}]}], "}"}]}], "]"}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Transpose", "[", 
      RowBox[{"Integrate", "[", 
       RowBox[{
        RowBox[{"y", " ", "BaseVecX"}], ",", 
        RowBox[{"{", 
         RowBox[{"y", ",", "0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"z", ",", "0", ",", 
          RowBox[{"1", "-", "y"}]}], "}"}]}], "]"}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Transpose", "[", 
      RowBox[{"Integrate", "[", 
       RowBox[{
        RowBox[{"z", " ", "BaseVecX"}], ",", 
        RowBox[{"{", 
         RowBox[{"y", ",", "0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"z", ",", "0", ",", 
          RowBox[{"1", "-", "y"}]}], "}"}]}], "]"}], "]"}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MTY", "=", 
   RowBox[{"Join", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Transpose", "[", 
      RowBox[{"Integrate", "[", 
       RowBox[{"BaseVecY", ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"z", ",", "0", ",", 
          RowBox[{"1", "-", "x"}]}], "}"}]}], "]"}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Transpose", "[", 
      RowBox[{"Integrate", "[", 
       RowBox[{
        RowBox[{"x", " ", "BaseVecY"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"z", ",", "0", ",", 
          RowBox[{"1", "-", "x"}]}], "}"}]}], "]"}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Transpose", "[", 
      RowBox[{"Integrate", "[", 
       RowBox[{
        RowBox[{"z", " ", "BaseVecY"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"z", ",", "0", ",", 
          RowBox[{"1", "-", "x"}]}], "}"}]}], "]"}], "]"}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MTZ", "=", 
   RowBox[{"Join", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Transpose", "[", 
      RowBox[{"Integrate", "[", 
       RowBox[{"BaseVecZ", ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"y", ",", "0", ",", 
          RowBox[{"1", "-", "x"}]}], "}"}]}], "]"}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Transpose", "[", 
      RowBox[{"Integrate", "[", 
       RowBox[{
        RowBox[{"x", " ", "BaseVecZ"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"y", ",", "0", ",", 
          RowBox[{"1", "-", "x"}]}], "}"}]}], "]"}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Transpose", "[", 
      RowBox[{"Integrate", "[", 
       RowBox[{
        RowBox[{"y", " ", "BaseVecZ"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"y", ",", "0", ",", 
          RowBox[{"1", "-", "x"}]}], "}"}]}], "]"}], "]"}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MTXYZ", "=", 
   RowBox[{"Join", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Transpose", "[", 
      RowBox[{"Integrate", "[", 
       RowBox[{"BaseVecXYZ", ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"y", ",", "0", ",", 
          RowBox[{"1", "-", "x"}]}], "}"}]}], "]"}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Transpose", "[", 
      RowBox[{"Integrate", "[", 
       RowBox[{
        RowBox[{"x", " ", "BaseVecXYZ"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"y", ",", "0", ",", 
          RowBox[{"1", "-", "x"}]}], "}"}]}], "]"}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Transpose", "[", 
      RowBox[{"Integrate", "[", 
       RowBox[{
        RowBox[{"y", " ", "BaseVecXYZ"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"y", ",", "0", ",", 
          RowBox[{"1", "-", "x"}]}], "}"}]}], "]"}], "]"}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.5219763106494503`*^9, 3.521976344755117*^9}, {
   3.521976381355796*^9, 3.5219764686769247`*^9}, {3.5219765053221207`*^9, 
   3.521976521621024*^9}, {3.521976682241859*^9, 3.521976858099002*^9}, 
   3.5219769659789057`*^9, {3.521977608616469*^9, 3.521977612183528*^9}}],

Cell["\<\
The following matrix M gathers the above linear functionals. Their common \
null space is the same as the common null space of the linear functionals N23 \
defined in the paper. \
\>", "Input",
 CellChangeTimes->{{3.521977346505169*^9, 3.5219773888212757`*^9}, 
   3.521977427469137*^9, {3.521980843898604*^9, 3.521980947491212*^9}},
 FormatType->"TextForm"],

Cell[BoxData[
 RowBox[{
  RowBox[{"M", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"MT0", ",", "MTX", ",", "MTY", ",", "MTZ", ",", "MTXYZ"}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.521976862506427*^9, 3.521976885195932*^9}, {
  3.521977343016835*^9, 3.5219773434332733`*^9}, {3.52197739655438*^9, 
  3.521977397448413*^9}}],

Cell["\<\
As expected M is a 39x39 square matrix,\
\>", "Input",
 CellChangeTimes->{{3.521977402428686*^9, 3.521977431680326*^9}, {
  3.521978238023533*^9, 3.521978263638629*^9}},
 FormatType->"TextForm"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Length", "[", "M", "]"}], ",", 
   RowBox[{"Length", "[", 
    RowBox[{"M", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "}"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"39", ",", "39"}], "}"}]], "Output",
 CellChangeTimes->{3.521977422545846*^9, 3.521977694118471*^9, 
  3.5219803019624767`*^9}]
}, Open  ]],

Cell["which it is rank deficient.", "Input",
 CellChangeTimes->{{3.5219774642794647`*^9, 3.521977504265099*^9}, {
  3.521978265843957*^9, 3.52197826787607*^9}},
 FormatType->"TextForm"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixRank", "[", "M", "]"}]], "Input",
 CellChangeTimes->{{3.521977434214246*^9, 3.521977443716585*^9}}],

Cell[BoxData["38"], "Output",
 CellChangeTimes->{3.521977444707952*^9, 3.5219776964884977`*^9, 
  3.52198030725425*^9}]
}, Open  ]],

Cell["\<\
This matrix has a one dimensional nullspace,\
\>", "Input",
 CellChangeTimes->{{3.5219777303252897`*^9, 3.521977739040531*^9}, 
   3.521977926747468*^9, {3.521978279603594*^9, 3.521978284256526*^9}},
 FormatType->"TextForm"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"nsp", "=", 
  RowBox[{"NullSpace", "[", "M", "]"}]}]], "Input",
 CellChangeTimes->{{3.5219777090907373`*^9, 3.521977721001195*^9}, {
  3.521977777232873*^9, 3.5219777799593353`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    FractionBox["1", "10"], ",", "0", ",", 
    RowBox[{"-", 
     FractionBox["3", "5"]}], ",", 
    RowBox[{"-", 
     FractionBox["3", "5"]}], ",", "1", ",", 
    RowBox[{"-", 
     FractionBox["1", "2"]}], ",", 
    RowBox[{"-", 
     FractionBox["1", "2"]}], ",", 
    RowBox[{"-", "1"}], ",", "8", ",", 
    RowBox[{"-", "1"}], ",", 
    FractionBox["1", "10"], ",", 
    RowBox[{"-", 
     FractionBox["3", "5"]}], ",", "0", ",", 
    RowBox[{"-", 
     FractionBox["3", "5"]}], ",", 
    RowBox[{"-", 
     FractionBox["1", "2"]}], ",", "1", ",", 
    RowBox[{"-", 
     FractionBox["1", "2"]}], ",", 
    RowBox[{"-", "1"}], ",", 
    RowBox[{"-", "1"}], ",", "8", ",", 
    FractionBox["1", "10"], ",", 
    RowBox[{"-", 
     FractionBox["3", "5"]}], ",", 
    RowBox[{"-", 
     FractionBox["3", "5"]}], ",", "0", ",", 
    RowBox[{"-", 
     FractionBox["1", "2"]}], ",", 
    RowBox[{"-", 
     FractionBox["1", "2"]}], ",", "1", ",", "8", ",", 
    RowBox[{"-", "1"}], ",", 
    RowBox[{"-", "1"}], ",", 
    RowBox[{"-", 
     FractionBox["1", "2"]}], ",", "1", ",", 
    FractionBox["3", "2"], ",", "1", ",", 
    RowBox[{"-", 
     FractionBox["1", "2"]}], ",", "1", ",", 
    RowBox[{"-", "6"}], ",", 
    RowBox[{"-", "6"}], ",", "1"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.52197772346679*^9, 3.521977783431036*^9, 
  3.521980312415225*^9}]
}, Open  ]],

Cell["\<\
a representative of which is given in the paper.\
\>", "Input",
 CellChangeTimes->{{3.521977743362673*^9, 3.521977807546397*^9}, 
   3.5219779222795267`*^9, {3.521977988511895*^9, 3.5219779980419703`*^9}},
 FormatType->"TextForm"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"P", " ", "=", " ", 
    RowBox[{
     RowBox[{"3", "*", "x"}], "+", 
     RowBox[{"10", "*", 
      RowBox[{"x", "^", "3"}]}], "-", 
     RowBox[{"15", "*", 
      RowBox[{"x", "^", "4"}]}], "+", 
     RowBox[{"3", "*", "y"}], "-", 
     RowBox[{"18", "*", "x", "*", "y"}], "-", 
     RowBox[{"15", "*", 
      RowBox[{"x", "^", "2"}], "*", "y"}], "+", 
     RowBox[{"30", "*", 
      RowBox[{"x", "^", "3"}], "*", "y"}], "-", 
     RowBox[{"15", "*", "x", "*", 
      RowBox[{"y", "^", "2"}]}], "+", 
     RowBox[{"45", "*", 
      RowBox[{"x", "^", "2"}], "*", 
      RowBox[{"y", "^", "2"}]}], "+", 
     RowBox[{"10", "*", 
      RowBox[{"y", "^", "3"}]}], "+", 
     RowBox[{"30", "*", "x", "*", 
      RowBox[{"y", "^", "3"}]}], "-", 
     RowBox[{"15", "*", 
      RowBox[{"y", "^", "4"}]}], "+", 
     RowBox[{"3", "*", "z"}], "-", 
     RowBox[{"18", "*", "x", "*", "z"}], "-", 
     RowBox[{"15", "*", 
      RowBox[{"x", "^", "2"}], "*", "z"}], "+", 
     RowBox[{"30", "*", 
      RowBox[{"x", "^", "3"}], "*", "z"}], "-", 
     RowBox[{"18", "*", "y", "*", "z"}], "+", 
     RowBox[{"240", "*", "x", "*", "y", "*", "z"}], "-", 
     RowBox[{"180", "*", 
      RowBox[{"x", "^", "2"}], "*", "y", "*", "z"}], "-", 
     RowBox[{"15", "*", 
      RowBox[{"y", "^", "2"}], "*", "z"}], "-", 
     RowBox[{"180", "*", "x", "*", 
      RowBox[{"y", "^", "2"}], "*", "z"}], "+", 
     RowBox[{"30", "*", 
      RowBox[{"y", "^", "3"}], "*", "z"}], "-", 
     RowBox[{"15", "*", "x", "*", 
      RowBox[{"z", "^", "2"}]}], "+", 
     RowBox[{"45", "*", 
      RowBox[{"x", "^", "2"}], "*", 
      RowBox[{"z", "^", "2"}]}], "-", 
     RowBox[{"15", "*", "y", "*", 
      RowBox[{"z", "^", "2"}]}], "-", 
     RowBox[{"180", "*", "x", "*", "y", "*", 
      RowBox[{"z", "^", "2"}]}], "+", 
     RowBox[{"45", "*", 
      RowBox[{"y", "^", "2"}], "*", 
      RowBox[{"z", "^", "2"}]}], "+", 
     RowBox[{"10", "*", 
      RowBox[{"z", "^", "3"}]}], "+", 
     RowBox[{"30", "*", "x", "*", 
      RowBox[{"z", "^", "3"}]}], "+", 
     RowBox[{"30", "*", "y", "*", 
      RowBox[{"z", "^", "3"}]}], "-", 
     RowBox[{"15", "*", 
      RowBox[{"z", "^", "4"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"30", 
    RowBox[{
     RowBox[{"nsp", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ".", "BaseVec"}]}], "\[Equal]", 
   RowBox[{"Grad", "[", "P", "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.521977809236224*^9, 3.521977823659131*^9}, {
  3.521977873756116*^9, 3.521977916394525*^9}, {3.521977975033396*^9, 
  3.521978001754347*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.521977826420032*^9, {3.521977881480502*^9, 3.521977916873156*^9}, 
   3.521978003950474*^9, 3.521980318611702*^9}]
}, Open  ]]
},
WindowSize->{740, 756},
WindowMargins->{{4, Automatic}, {Automatic, 4}},
PrintingCopies->1,
PrintingPageRange->{1, Automatic},
FrontEndVersion->"8.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (November 13, \
2010)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 311, 7, 27, "Input"],
Cell[871, 29, 1995, 64, 58, "Input"],
Cell[2869, 95, 147, 4, 27, "Input"],
Cell[CellGroupData[{
Cell[3041, 103, 457, 14, 27, "Input"],
Cell[3501, 119, 216, 5, 27, "Output"]
}, Open  ]],
Cell[3732, 127, 195, 5, 27, "Input"],
Cell[CellGroupData[{
Cell[3952, 136, 1205, 35, 58, "Input"],
Cell[5160, 173, 162, 4, 27, "Output"]
}, Open  ]],
Cell[5337, 180, 349, 7, 27, "Input"],
Cell[5689, 189, 561, 13, 27, "Input"],
Cell[6253, 204, 257, 6, 27, "Input"],
Cell[6513, 212, 1634, 43, 163, "Input"],
Cell[8150, 257, 266, 6, 27, "Input"],
Cell[8419, 265, 721, 18, 27, "Input"],
Cell[9143, 285, 287, 6, 27, "Input"],
Cell[9433, 293, 5690, 156, 388, "Input"],
Cell[15126, 451, 368, 7, 40, "Input"],
Cell[15497, 460, 336, 8, 27, "Input"],
Cell[15836, 470, 204, 5, 27, "Input"],
Cell[CellGroupData[{
Cell[16065, 479, 196, 6, 27, "Input"],
Cell[16264, 487, 166, 4, 27, "Output"]
}, Open  ]],
Cell[16445, 494, 185, 3, 27, "Input"],
Cell[CellGroupData[{
Cell[16655, 501, 129, 2, 27, "Input"],
Cell[16787, 505, 119, 2, 27, "Output"]
}, Open  ]],
Cell[16921, 510, 234, 5, 27, "Input"],
Cell[CellGroupData[{
Cell[17180, 519, 206, 4, 27, "Input"],
Cell[17389, 525, 1426, 45, 84, "Output"]
}, Open  ]],
Cell[18830, 573, 240, 5, 27, "Input"],
Cell[CellGroupData[{
Cell[19095, 582, 2660, 73, 118, "Input"],
Cell[21758, 657, 170, 3, 27, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

